Super-resolving Real-world Image Illumination Enhancement: A New Dataset and A Conditional Diffusion Model

Most existing super-resolution methods and datasets have been developed to improve the image quality in well-lighted conditions. However, these methods do not work well in real-world low-light conditions as the images captured in such conditions lose most important information and contain significant unknown noises. To solve this problem, we propose a SRRIIE dataset with an efficient conditional diffusion probabilistic models-based method. The proposed dataset contains 4800 paired low-high quality images. To ensure that the dataset are able to model the real-world image degradation in low-illumination environments, we capture images using an ILDC camera and an optical zoom lens with exposure levels ranging from -6 EV to 0 EV and ISO levels ranging from 50 to 12800. We comprehensively evaluate with various reconstruction and perceptual metrics and demonstrate the practicabilities of the SRRIIE dataset for deep learning-based methods. We show that most existing methods are less effective in preserving the structures and sharpness of restored images from complicated noises. To overcome this problem, we revise the condition for Raw sensor data and propose a novel time-melding condition for diffusion probabilistic model. Comprehensive quantitative and qualitative experimental results on the real-world benchmark datasets demonstrate the feasibility and effectivenesses of the proposed conditional diffusion probabilistic model on Raw sensor data. Code and dataset will be available at https://github.com/Yaofang-Liu/Super-Resolving

==> figures/limitations/find_ISO12800_in_test_list.py <==
import sys
import os.path
import math
import argparse
import time
import random
import cv2
import numpy as np
from collections import OrderedDict
import logging
import torch
from torch.utils.data import DataLoader
from torch.utils.data.distributed import DistributedSampler

import lpips
import exiftool
import glob


# iso 800, 1600, 3200, 6400, 12800, psnr ssim lpips
# loss_fn = lpips.LPIPS(net='alex',version='0.1')
raw_path = '/Volumes/yang2T/LowlightSRNoiseRAW/RAWfiles'
# train_list_path = '/Volumes/yang2T/LowlightSRNoiseRAW/align_v3/train_list.txt'
test_list_path = '/Volumes/yang2T/LowlightSRNoiseRAW/align_v3/test_list.txt'
# save_path = '/Volumes/yang2T/LowlightSRNoiseRAW/align_v3_LQ_HQ'

test_list = []
test_file = open(test_list_path, 'r')
for line in test_file:
    test_list.append(int(line.split('\n')[0]))

assert len(test_list) == 100


for idx in range(1,400+1):
    raw_files = glob.glob(os.path.join(raw_path, str(idx), '*.ARW'))
    raw_files.sort()
    ISO = exiftool.ExifToolHelper().get_metadata(raw_files[0])[0]['EXIF:ISO']
    # if ISO in [800, 1600, 2000, 2500, 3200, 4000, 5000, 6400, 8000, 10000, 12800]:
    if ISO == 12800 and idx in test_list:
        print(idx)


==> figures/limitations/find_ISO800-12800.py <==
import sys
import os.path
import math
import argparse
import time
import random
import cv2
import numpy as np
from collections import OrderedDict
import logging
import torch
from torch.utils.data import DataLoader
from torch.utils.data.distributed import DistributedSampler

import lpips
import exiftool
import glob


# iso 800, 1600, 3200, 6400, 12800, psnr ssim lpips
# loss_fn = lpips.LPIPS(net='alex',version='0.1')
raw_path = '/Volumes/yang2T/LowlightSRNoiseRAW/RAWfiles'
# train_list_path = '/Volumes/yang2T/LowlightSRNoiseRAW/align_v3/train_list.txt'
test_list_path = '/Volumes/yang2T/LowlightSRNoiseRAW/align_v3/test_list.txt'
# save_path = '/Volumes/yang2T/LowlightSRNoiseRAW/align_v3_LQ_HQ'

test_list = []
test_file = open(test_list_path, 'r')
for line in test_file:
    test_list.append(int(line.split('\n')[0]))

assert len(test_list) == 100


for idx in range(1,400+1):
    raw_files = glob.glob(os.path.join(raw_path, str(idx), '*.ARW'))
    raw_files.sort()
    ISO = exiftool.ExifToolHelper().get_metadata(raw_files[0])[0]['EXIF:ISO']
    # if ISO in [800, 1000, 1250, 1600, 2000, 2500, 3200, 4000, 5000, 6400, 8000, 10000, 12800]:
    if ISO == 12800:
        print(idx)


==> figures/plot_curve_noise_level.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Fri Oct 20 13:41:56 2017

@author: yang-liu
"""

import numpy as np
import matplotlib.pyplot as plt
indivisual = [0.3008, 0.2996, 0.3020, 0.3002, 0.2980, 0.2999, 0.3040, 0.3002, 0.3042, 0.3041]
raw_average = [0.3041, 0.3197, 0.2983, 0.3142, 0.3149, 0.2915, 0.3111, 0.3081, 0.2850, 0.2834]
rgb_average = [0.3041, 0.3334, 0.3276, 0.3259, 0.3013, 0.3160, 0.3149, 0.2979, 0.3072, 0.2909]
# n1 = np.load('face_psnr_all_iters_L1.npy')
# n2 = np.load('face_psnr_all_iters_L2.npy')

# n1 = n1[:, 50:51]
# n2 = n2[:, 50:51]
#l1_loss[0:50] = l1_loss_[0:50]
#l1_loss=l1_loss[0:60]
#val_loss=val_loss[0:39]
#plt.ylim(0, 0.05)
plt.xlabel('Image number', fontsize=15)
plt.ylabel('Gaussian noise estimation', fontsize=15)
plt.title('')
plt.grid(True, linestyle = '-.')
plt.plot(range(1,len(indivisual)+1), indivisual, '-r', label = 'indivisual')
plt.plot(range(1,len(rgb_average)+1), rgb_average, '-g', label = 'rgb_average')
plt.plot(range(1,len(raw_average)+1), raw_average, '-b', label = 'raw_average')
#plt.plot(range(1,len(n3)+1), n3, '-g', label = 'Net-E$^{64}$+GP+Net-E+L1')
#plt.plot(range(1,len(n4)+1), n4, '-y', label = 'Net-D+Net-E+L1')
#plt.plot(range(1,len(n5)+1), n5, '-m', label = 'Net-D+GP+Net-E+L2')
plt.legend(loc='lower right', fontsize=15)
plt.savefig('test_noise.pdf')

plt.show()


==> figures/section3/ISO/ISO_noise.m <==
clear,clc

% Create a figure with a white background
figure('Color', 'white')
hold on;

im = im2double(imread('/Users/yang/Documents/AcademicResearch/LLSRNoiseRAW/iccv2023AuthorKit/figures/section3/ISO/1_x1_10_G.png'));
[FX,FY] = gradient(im);
im = sqrt(FX.^2 + FY.^2);
edges_ = linspace(0, 255, 256)/255;
[N0,edges] = histcounts(im, edges_, 'Normalization','pdf');

im = im2double(imread('/Users/yang/Downloads/1_x1_10_G_D.png'));
[FX,FY] = gradient(im);
im = sqrt(FX.^2 + FY.^2);
edges_ = linspace(0, 255, 256)/255;
[N1,edges] = histcounts(im, edges_, 'Normalization','pdf');
% edges = edges(2:end) - (edges(2)-edges(1))/2;

im = im2double(imread('/Users/yang/Documents/AcademicResearch/LLSRNoiseRAW/iccv2023AuthorKit/figures/section3/ISO/2_x1_1.png'));
[FX,FY] = gradient(im);
im = sqrt(FX.^2 + FY.^2);
edges_ = linspace(0, 255, 256)/255;
[N2,edges] = histcounts(im, edges_, 'Normalization','pdf');
% edges = edges(2:end) - (edges(2)-edges(1))/2;
% edges2 = edges(1:end-1);

im = im2double(imread('/Users/yang/Documents/AcademicResearch/LLSRNoiseRAW/iccv2023AuthorKit/figures/section3/ISO/2_x1_2.png'));
[FX,FY] = gradient(im);
im = sqrt(FX.^2 + FY.^2);
edges_ = linspace(0, 255, 256)/255;
[N3,edges] = histcounts(im, edges_, 'Normalization','pdf');
% edges = edges(2:end) - (edges(2)-edges(1))/2;
% edges3 = edges(1:end-1);

im = im2double(imread('/Users/yang/Documents/AcademicResearch/LLSRNoiseRAW/iccv2023AuthorKit/figures/section3/ISO/2_x1_6.png'));
[FX,FY] = gradient(im);
im = sqrt(FX.^2 + FY.^2);
edges_ = linspace(0, 255, 256)/255;
[N4,edges] = histcounts(im, edges_, 'Normalization','pdf');
% edges = edges(2:end) - (edges(2)-edges(1))/2;
% edges4 = edges(1:end-1);

edges = edges(1:end-1);
% plot(edges, N);
% Plot the five curves with different colors and line styles
plot(edges, N0, 'b-', edges, N1, 'g--', edges, N2, 'r-.', edges, N3, 'm:', edges, N4, 'k-.', 'LineWidth', 3.0)


xlim([0,0.16])
ylim([0,160])

% axis equal
% xticks(linspace(0, 0.16, 8));
% yticks(linspace(0, 160, 8));
xtl = get(gca, 'XTickLabel');
set(gca, 'XTickLabel', xtl, 'FontSize', 16, 'FontWeight', 'bold');
ytl = get(gca, 'YTickLabel');
set(gca, 'YTickLabel', ytl, 'FontSize', 16, 'FontWeight', 'bold');

% Add a legend to the upper right corner with 14 point font
legend('Noise-free image', 'Gaussian-Poisson noise', 'ISO 100', 'ISO 800', 'ISO 12800', 'Location', 'northeast', 'FontSize', 21, 'FontWeight', 'bold')

% Add grid lines to the plot
grid on
set(gca, 'XGrid', 'on', 'YGrid', 'on', 'GridLineStyle', '--');
box on

% Add x and y labels with 14 point font
xlabel('$\mathbf{\sqrt{(\nabla_x I)^2 + (\nabla_y I)^2}}$', 'Interpreter', 'latex', 'FontSize', 21, 'FontWeight', 'bold');
% xlabel('$\sqrt{\mathbf{\partial_x I} + \mathbf{\partial_y I}}$', 'Interpreter', 'latex', 'FontSize', 14);
% text(1.5, 0.5, '$\mathbf{F} = m\mathbf{a}$', 'Interpreter', 'latex', 'FontSize', 16, 'FontWeight', 'bold');
% xlabel('$\sqrt{\partial_x I + \partial_y I}$', 'Interpreter', 'latex', 'FontSize', 14, 'FontWeight', 'bold');
ylabel('Counts', 'FontSize', 21, 'FontWeight', 'bold')

% axis equal

saveas(gcf, 'ISO_noise.pdf')

